Search for Single Top Quark Production Using Likelihood Discriminants at D0 in Run II

We present an improved search for single top quarks in two production modes, s-channel (tb) and t-channel (tqb). The search is performed in the electron+jets and muon+jets decay channels, with one or more b-tagged jets, on nearly 370 pb^{-1} of D0 Run II data collected between August 2002 and October 2004. Impact-parameter based b-quark tagging is used to select signal-like events. We use a likelihood discriminant method to separate signals from backgrounds. The resulting expected/observed 95% confidence level upper limits on the single top quark production cross sections are 3.3/5.0pb (s-channel) and 4.3/4.4pb (t-channel).

==> runme.sh <==
latex template-8s            
 bibtex template-8s		  
 latex template-8s		
 latex template-8s		   
			  
dvips template-8s

